An approach for computing families of multi-branch-point covers and applications for symplectic Galois groups

We propose an approach for the computation of multi-parameter families of Galois extensions with prescribed ramification type. More precisely, we combine existing deformation and interpolation techniques with recently developed strong tools for the computation of $3$-point covers. To demonstrate the applicability of our method in relatively large degrees, we compute several families of polynomials with symplectic Galois groups, in particular obtaining the first totally real polynomials with Galois group PSp(6,2).

==> anc/anc.txt <==
RR := RealField(300); SetDefaultRealField(RR);
PR<X> := PolynomialRing(RR);
Qa<a>:=FunctionField(Rationals());
P<x>:= PolynomialRing(Qa);
PQ<T> := PolynomialRing(Rationals());
P31<t> := FunctionField(GaloisField(31));
Q31<Y> := PolynomialRing(P31);

/*
Section A:
(p28r/q28r)^2 is the computed Belyi map of degree 56, ramified over 0,1,infinity.
p28r/q28r is a real approximation of a four branch point cover of degree 28, ramified over -1,0,1,infinity.
*/

p28r := 2.24561187735039128092097591126544511015332311409720879014788160990597356809485204704507894190473756099420794789987231875916483987792071319355109089666402360870873877966003468863243280412249150319650020405512489520244702003227719244487747393850664395337365579074599012811065320966146701881216993272165*X^28 - 0.313871030811783246780561166806621828168164768596061643191599993148391495434445216279765433866966668532694953396493862128965039470806000893993897603992538535935299139730591146905365292248649128043999919433775682181547399132191569670958715536955978007396481590889426385256997990516913039890786480905492*X^27 + 0.0208870724260484347425161451195683821809725140272264436056294239036222363063239631785567746118289464299334553321959068199639357005532085075460562912546197315309495353073757634471766849918834271362272529755401667246002006722867126889879340048077734805733616848099808877637366106116555154823671385724119*X^26 - 0.000880144753801840690671800894324647834862235622128856096853582801362466860784670582817021103185561466656416172168575772804833679973753896942875666328578428214850491141826305097779497626731150844683371260990463931943516445926954410698847456206554094564616933148754916319470157500727586812305398621435493*X^25 + 2.63460120125070234087113296192152032636192423507036155506875409455919164938622815470732880610558281824210571176522537196059867002187084912225058218854683892769237537714686915949040504513161981468867419687438746656617736085815320458727007060837848938629234908515811184770196266405104022549167872135860E-5*X^24 - 5.95702090707505372448908965462333991883014461336550030215040488547526728932133395831061828569859617873310535862912204158917926817195118971102558525860260579667451379870058571378465118688116955683862241984828567065558712253904492452562765924250480611627756542801056771420137474904947572058595319656037E-7*X^23 + 1.05608510617914732527287757634773208934547131563119150095905574319658056423569961537249300229720350933914532468419272900826197111570991000901575591334863431600893477442735201303985078489277717455849917849542405960840846500984814181421388356510273571051040656426323732752545463244719603200683402611871E-8*X^22 - 1.50394478224995936824871117908218830333032415361077919374442101335281766320350831116497292739964698974243376090075476368066509723717611629349024863721086702469588125609953602135092928078932233263745731375937528536512307089509392336409816416178919745966309509470983527691946907190840602629676974325055E-10*X^21 + 1.74829027741788125399722161055205641728252655259161313697509072278772027867530624293384432045271418127105562182529414649016165490373396293399791659124245102891762861102760527376667317167350862291740082625152821022835772553269321503971014818080921070815926483755074805640779839271133353266744644557971E-12*X^20 - 1.67654864199212080019009000763791662316464571818299920777860393095203727828108299691463071135604372716635718263523618280684192244468102577038072438951920287133227016590295189317525401416974680445271672540689076052333061247789499368439703018481950140953691992872936173431151882770596945831949634947213E-14*X^19 + 1.33473874293552362588907686608387278120501171715904252192328053448173004588317502407877326283663847301019057520373836947610246746316689154521537021434081215539335523996975385446432821834638252449127234309993806925860362600418093183685447218950104572987873841625370117057741469013752013748876159255354E-16*X^18 - 8.84725673250743832172632543240942753123258823675329194757527863036735367280438785711987128414739606130233048216817604183761823447766650572426287252704132507715104437866330295276500768923329724230916299440119703995377517732863753306341327232600437809515708125775394868442642252720749305630594694987000E-19*X^17 + 4.88130232763272404297585501446158540117180813976863993414093700801660908393732324880131667382909030860308722093324796688222961222816929346889626325760524272080659679025388813078379418620746874238579326553311110309136817187554846468263896795129077111370290136463213287711290817307838046622780074205501E-21*X^16 - 2.23392411861583673050458157420466314838703880837522494872445710997291955814253145226812671576207179273760977484018066939521324018055529349899636152008509265391109245308310018450329136815875233352598393389194239155799297688063333193818741174608171995495878732270843459187967461401710271463121992718796E-23*X^15 + 8.42037051056036957326471775963162952827938610353225670003846236063245528712816569134048092257721300451547268909294778803233615765992824077564806527905320567987203598945192526281808136583933161957516948971303666906389937374731649456553813474201941883134315064843106931985506980222174351953910129238428E-26*X^14 - 2.58402566264218631518880691227986794331203740431609266520538384877400998343438080817302430472738520945986116334635018500539783992714026740530425296285549180887518396674510324179668347275826594118575257825475929351983910051800386039266269402938065192199940469179300955208557627943695493537327098625969E-28*X^13 + 6.34240021645230770791087885384523866122149587802979381466593573275734333886160802686345980614228280827000730497358211160858269776248014948568886846089245598033405348117135483223828380945944490739075005976204276174090828395741113850245076916910684263907522646774705584701116310970282021702207365693473E-31*X^12 - 1.21170868321929319593574364987105662633146419164654449481245662224438829071465563511974694131723040025990676162435923622794038558591554728511556310020557398984151931416478130075942373003663812133457087913919314246240671890812231332136178051346727818991731791438929699865828470288906807583067022220685E-33*X^11 + 1.72540619458265896737620932542739460975376450047223339800172350731101301893386594817123743632609737527312859149254494876801744176305391618982799685695582723998838478050352320606685455667671537799499275598727347143585280111028331084323512920264951385351485273743590798662512659753121159860742811103959E-36*X^10 - 1.69673238351023136430098087797077901942225825590335899765574372414332276889328016864563748066211704443118393349868900554492596386185780888842556630496067395884583959136877185265887459406240007600918933822121018632100790174882948002497268986903925999753460228070068806699129541915322246707054996813824E-39*X^9 + 9.77397094331126914925290561960324234417553745506062938554360259032500435425244145906575287379619253622189643369312757348252501069589067412944217941985094720760564748219521862916683846057484199360980853618062955188029888010752252675750229365509420899538035334156636421998037951699212501637781419066119E-43*X^8 - 1.72472021028368313231991325310858862295645251989069644261166990277129480858811518607120442182689341290280126448029268887033984002622479514046378267620649912591946054238085085644137723227154422912878575970323313272949325749326085522560379063097877940256082767822065845530833357306896982596470184277303E-46*X^7 - 7.33969962631508524481236697631154819172547061019187674951295763835965257628877495266395839777211091915263665493001736607662961082103453786954259946448721064636400568143153998455770306151283122797953322021443147497191452423811847617168236923420249375887826424069368227661267029006875167382880081939489E-50*X^6 - 8.35288833851880405495082646615329308686764943326936030307872130057935968886733767005002531942718403085255888086201606010293008671097176334932302197990565830743756845657694193910855720804129124378806859336923345496952214759443247113973777946496842788271250574779012294947752079794906562934577758564672E-54*X^5 - 4.86208873276725721295366458373580742203744625349637638189114966686826368393670719830373443685628162847132516701947962249270542599667508141981334554185081311133798882552642075460671924915976923317551303609844264191752942945452930253424521558288649771940366227664940214601297117150129703873806307806635E-58*X^4 - 1.64759140148609872532278955105597104602025668129626257193626077843367894347116517076292583029478158550063786704276764811284830491231325901243005072133881218839033074785039696561597492596074886703004207714647892246937176793096670551806176339263741555894405032340762698242298193638114626381503124258416E-62*X^3 - 3.30162918852421946116977194281597768717504364962965541380135981688179096680096033204281262997176983016739755935033475062841436158330083324681425658531610096099692860844458607147462509188962392761832107942365295010439494438560346106323246483859759031313724521159541832774736749828465756337322252508925E-67*X^2 - 3.64595392362029195626931900060158955092514199763834958853396770105789375863733636542270460353082035281813525477817621067526246116209000310472964849023402583333509009951704786944153546298590695583228838964109885458868537546871039103656828271317557972219406880021912135330547096961189989542881131450346E-72*X - 1.71689291835921513481287627251949189106137918173468487189222756018576130604109211036497283510698647407656880350293477108833699656191292183236174093202250837077834964964853369036086640155918518838813164945871492914599821944213759543488174605659181680523653149181983358219049356295107778587057060749015E-77;
q28r := X^28 - 1.25846827230468858291149441939565150462008307366560682968803703341266076361968421914733178293621010787779083723063372469508508037153084424237179548389073514345287922404784926068665563897015971775080163049434366491451306551378876150973487960289090997296666679344701762513782945087689569821066823102086*X^27 + 0.289127018070282659777501484529870245028413433991055723624391866119577047211541222196050468838190965629620689874002223986270248606847051584795836663348805319596949250736375030279131279589002179956939501596194923083476848216228843014320188283624689702176914714404959780118126832225839944032886537762018*X^26 - 0.0329098591180382982364916881548027499228418796144633479701841895962970080927920761247886670377732384886543768939392205963283247856373213570595061159229805880489248374646857259631149785199787044614347937236442451474674886555299048412917857097026994913268127204373249116582515508545300366121704826327476*X^25 + 0.00236696976813073619443847162866632627984246189410352963964211842381832556150282465275410460556979565881755580673911656683496726645252766813948608053790538751585268753044969762871307646103291050652567423297516931285106557785577050365237410089540568463916222631671542602993881429527605599039491162852230*X^24 - 0.000120331097302075901724315983683654568563019648195425932660203755018552439907110727273003662828545851422372329254047427932340664238028581213328127339257263248968636334399306773702339580600447100141473653114831158334608994892426851820554768869519720626882077825101436022490689653829303261386856026513373*X^23 + 4.61004615152995875984919864705823752774820780267749855080545569660552384862039229337222528990473117332175056748887965816263905775173491210659336804701820947217019567229561304465847685712942493682478801507415389806473948869343247835377011369552738226659971066289831628153703695645399997355953889411259E-6*X^22 - 1.38666097741006091709989799053249198091837434815663554639619467459746681888620834547878733748407819783132792068363407904065578346898313389336331548593825241405012528798501105588047180898188316585005726341914813127609931329469556623335238224372271608186055331805928089263912985692859784263006117264968E-7*X^21 + 3.36783150997212494665637812393152292100075275121296750870126757332659571435948347183941909642770361035272508949020959026048586950489144433759284619307169420698091281870196342771303453297724215502707104353853776653727340041626959952189871777226953297800531105433477459734254938339488320842190977342983E-9*X^20 - 6.73809068242940578538143526599964701968122039831520694092862623346213905647762523676458143146930318532007430047402671977170664093619231665987818790168558927128030637534476315613143611539380693275502496141064783730992712585825476380547583506272444019927666570704475335077641638991064903732119186348762E-11*X^19 + 1.12690488442520539895799572649462136361971789695139309051107705087183527739816966220791413622234819186594564201050991137384129693898867059729725571643572356652810066496025353243419438283716025277240597620047997092218611234567677937108088902043226636403590998182994737846204357839890281779221848625075E-12*X^18 - 1.59256434428019644888656573103388421200323772580448049365166464183908379549656125279992589239166153738646414716241173823091742730494209956808251851495039527947567068107358194533766097272468208570909439970122253384961418335801937341547429540229594042631643297860245849710616959533740456265011305582629E-14*X^17 + 1.91695356233525775379032871255907731956110189822699622576006558528127591310839761382407082666723879013296044343825751037290221600505477118737896631731299411868927808449923853332816546417065329497190393953977605326726860504480909775105736739721742484937289024564548682193540525895364025638334878786250E-16*X^16 - 1.97645503031527275930767917416252715028183252863867764054259116044084427469078295700304719069269229801397492587628545021259407655873918020039308480810916182319488429074634104677009231551135164725599562650741980091496479023790027597505677063479425741156892743768803093455323462375058113771868913126290E-18*X^15 + 1.75207744062100714681906768190581370952460565853898980238251011432129484912369082149720140932396781029435671417228162610760050127971577195659908854859116743857755124553506815546998447309888664574689931419384584437740066725513288275396985651838150432590345714791927109630311290982701233358018243371700E-20*X^14 - 1.33817750304449142095192965230818678961908197898777838971119174031938549144144827439600302088822887349795439090935799563027615503227389385436023753963641406221033388348104767732140176162196933093351043719652824514808417888450905163212155297677731455025373268966338732609788322046158780831543890674185E-22*X^13 + 8.81034172774155452383475957595357251961401873648700951176633308190051725606673564028881784032812726405497503410291380358901358723761864051873233275024943792238798821377141343206317265950247488336502734596009498883554810588608257918848602992811879809573023336682269033612757921178952825994042645540342E-25*X^12 - 4.99508213869445412656767397773838749714601457053781116234130722688470179305463470563852438206708919746096003923860358762193773962115814231276201852544769189562415118121948658607582334320233199375871116349551303541107664250315233688263678637393907245924354786657706083641158342670594818276364887525479E-27*X^11 + 2.43224571553319641761179008213165211324761318703497629255778705657744651569532543171855457691117505929748640076816580888116127733959016408904171994248068426132515150019662877591175804762258859972903674864956655539267553331418061919219716399339101452954510966247368867352301313565301270120301687716189E-29*X^10 - 1.01260183618223994819484636770481258080718043623207211765758083267731396774558245190573871213524113146344824172529732081367711825792749780142290004601596120567154556835933612502856993873479971392116846320104335386018359117241233246749323331016812274936718170685666328703691019767459185948708659136648E-31*X^9 + 3.58052837532835211118856226361678668837932500715831428677439722074884760495334469094179468206202737638656078684626896085744338074432208085348290806862842121006447524592004236526394251233326481867668954936484071934035528278598029849244758229290525709307037999785481269042590086294691356780775610169683E-34*X^8 - 1.06527239601651639103912890732131064906780023574444598398015935965293588358411122364500808078031724155273297427102585401632877209081725912437842949408728847438135294426636710325379311940998669762934917552700613430200432027854615244857714593238395921350207461399147130648529843472494064636358034262430E-36*X^7 + 2.63228440403691035998091719909554272067878330791005964920823254428710253379024388285133279451011738709702665431173768597684743263782348186924690526661685715020732758893540504158566287631868870750299524477154415309316872683181209396807245873066284222616876872702999592415463695216296108771441231836308E-39*X^6 - 5.30505093793569582804209368616844917468034333240287390541109947358186802294911039107936645594186160710483801390619341107172051215719011798128223271051309065287403472840853924886063348560486358823304462664947247107716215331270548509842586398689034927066699025458418207393792655978228210856296057171884E-42*X^5 + 8.49728704854362969311487599630583338604184242642131951070124185644227971891971748344750186396852984464599944987344353399821331960648877021414122380391832852375259469252916200589679065819953203765733201533685988177974771865993065299733358633621543973722435961693856502046875519282742682260866763158214E-45*X^4 - 1.04057992431068672901054812614056891310212297593186124272630424011005433751615687705078602993446477899167876493818358905536822688184067231231386644041215680928460088026936853442252115900874000822757162379577594080096729047914834444937828009704069975790268265027920934227201724514714633659567305212353E-47*X^3 + 9.15105718620222460027168211088636507203405984302965135037196772671083957472310883645643093982820773073229646226701653696206032571675810612956166961864699530543010341135965664248340413348256029077252546772090454035768453685726727772360411134747027380174562182980226829813212796987285902592959852767574E-51*X^2 - 5.14605892361898400607049920388025601701018339355399394634684747138072861247892039512842133123748998069807255608276892745582281423844726816622677049592734781276825839515238274949198416752640050364610243291938914423805067094946602705135697907793433414722326427383058047346278776726469668041775557760905E-54*X + 1.39010833495104277481297703604094663791397039711751086351803071246103419201287949694940232695950800568100812906722902403133098634877172773268849461156323693756863677633184760332298116648235455068486569183287155300879275158078511676657156258203315263762851742541323335909407683035364125607068730364542E-57;

/*
Section B:
p28 - t*q28 has Galois group PSp(6,2) of degree 28 over Q(a,t), see Theorem 4.2.
*/

p28a := x^6 + (a^5 - 3*a^4 - 2*a^3 + 46*a^2 - 95*a - 11)*x^5 + (-784/9*a^6 + 3136/9*a^5 + 5488/9*a^4 - 43904/9*a^3 - 50960/27*a^2 + 40768/9*a - 57232/3)*x^4 + (87808/9*a^7 - 614656/81*a^6 - 17825024/81*a^5 + 26430208/81*a^4 + 760329472/729*a^3 - 169030400/81*a^2 + 65768192/27*a - 12205312/27)*x^3 + (-68841472/729*a^8 + 4681220096/729*a^6 - 6058049536/729*a^5 - 3166707712/81*a^4 + 91421474816/729*a^3 - 3029024768/81*a^2 - 550731776/27*a + 2547134464/27)*x^2 + (-61681958912/6561*a^9 + 339250774016/6561*a^8 - 215886856192/6561*a^7 - 7987813679104/6561*a^6 + 60664206589952/19683*a^5 + 11442003378176/6561*a^4 - 39939068395520/2187*a^3 + 12799006474240/729*a^2 - 3855122432000/243*a + 431773712384/81)*x + -3454189699072/19683*a^10 + 13816758796288/59049*a^9 - 75992173379584/59049*a^8 + 421411143286784/59049*a^7 + 31433126261555200/531441*a^6 - 6625135842820096/59049*a^5 - 3530181872451584/19683*a^4 - 960264736342016/19683*a^3 + 2614821602197504/2187*a^2 - 324693831712768/729*a + 55267035185152/729;
p28b := x^16 + (22/3*a^5 - 22*a^4 - 44/3*a^3 + 76*a^2 + 2/9*a + 542/3)*x^15 + (17*a^10 - 102*a^9 + 85*a^8 + 5720/9*a^7 - 4046/9*a^6 - 23492/9*a^5 + 10178/9*a^4 + 62680/9*a^3 - 752417/27*a^2 + 39950/3*a - 143573/3)*x^14 + (256/27*a^15 - 256/3*a^14 + 1792/9*a^13 + 12544/27*a^12 + 32032/27*a^11 - 552608/27*a^10 + 326368/27*a^9 + 14437088/81*a^8 - 28473664/81*a^7 - 21629888/81*a^6 + 32724160/27*a^5 + 23208640/81*a^4 - 2213376032/729*a^3 - 11994976/81*a^2 - 41538208/27*a - 282930400/27)*x^13 + (-512/81*a^20 + 2048/27*a^19 - 23552/81*a^18 - 25600/81*a^17 + 2344448/243*a^16 - 3743744/81*a^15 + 565504/27*a^14 + 130775552/243*a^13 - 370024960/243*a^12 - 94858240/243*a^11 + 2077516544/243*a^10 - 13505568256/729*a^9 - 789828608/2187*a^8 + 2815916032/27*a^7 - 603823814912/2187*a^6 + 139861402112/729*a^5 + 4536267484160/6561*a^4 - 3188488459264/2187*a^3 + 200451519232/81*a^2 - 257745058304/243*a + 53027431936/81)*x^12 + (256/81*a^25 - 1280/27*a^24 + 20480/81*a^23 - 512/9*a^22 - 1854976/243*a^21 + 1283072/27*a^20 - 18535552/243*a^19 - 126943616/243*a^18 + 2164139648/729*a^17 - 103719808/27*a^16 - 1418372608/81*a^15 + 71905997312/729*a^14 - 2304128512/9*a^13 + 80180140544/729*a^12 + 1717436386048/729*a^11 - 50803559503616/6561*a^10 + 12112141254656/6561*a^9 + 241319781532160/6561*a^8 - 487022838758912/6561*a^7 + 58138483450880/6561*a^6 + 3360879171636224/19683*a^5 - 237452257180160/729*a^4 + 745481817478016/2187*a^3 - 56540873257088/729*a^2 + 3395730286720/81*a + 19174382779264/81)*x^11 + (401408/729*a^26 - 6422528/729*a^25 + 11640832/243*a^24 + 802816/243*a^23 - 2530476032/2187*a^22 + 44154880/9*a^21 - 3134394368/2187*a^20 - 142582128640/2187*a^19 + 4693509804032/19683*a^18 + 64928546816/729*a^17 - 18681904439296/6561*a^16 + 165174819160064/19683*a^15 - 175706783236096/19683*a^14 - 785562962329600/19683*a^13 + 4882590003372032/19683*a^12 - 24883095609688064/59049*a^11 - 32749786831634432/59049*a^10 + 209457780122845184/59049*a^9 - 31703873891508224/6561*a^8 - 257627021178290176/59049*a^7 + 12951147403029004288/531441*a^6 - 1874809047596613632/59049*a^5 - 181865825978224640/19683*a^4 + 933499226091249664/19683*a^3 - 162056238386065408/2187*a^2 + 22643358816468992/729*a + 1807991407796224/729)*x^10 + (-44957696/729*a^27 + 4226023424/6561*a^26 - 7597850624/6561*a^25 - 28143517696/2187*a^24 + 4139982823424/59049*a^23 - 1107243425792/19683*a^22 - 17791392833536/59049*a^21 - 34166104039424/59049*a^20 + 991155953213440/177147*a^19 + 1814593706369024/59049*a^18 - 1664613888401408/6561*a^17 + 47178955281719296/177147*a^16 + 464419940412080128/177147*a^15 - 1691776837437145088/177147*a^14 + 374717783258742784/177147*a^13 + 26894119134092836864/531441*a^12 - 206338303885915701248/1594323*a^11 + 58019364202404462592/531441*a^10 + 561517389912310300672/1594323*a^9 - 275233534535045890048/177147*a^8 + 10030084146697294389248/4782969*a^7 + 2047816317883766054912/1594323*a^6 - 458613555671814889472/59049*a^5 + 1959289138313154830336/177147*a^4 - 456387766953087606784/59049*a^3 - 542608203934375936/2187*a^2 + 3035051099974197248/6561*a - 5442245080829304832/2187)*x^9 + (-7916769280/19683*a^28 + 92798304256/2187*a^27 - 10039702593536/19683*a^26 + 4145082712064/2187*a^25 + 275550727352320/59049*a^24 - 140443762393088/2187*a^23 + 10524876085018624/59049*a^22 + 14079123559251968/59049*a^21 - 463700688847327232/177147*a^20 + 110998252169412608/19683*a^19 - 1241488620560384/6561*a^18 - 8829078218921590784/177147*a^17 + 53072590398476128256/177147*a^16 - 115516152626165645312/177147*a^15 - 63204033049808896000/59049*a^14 + 13699386946598172295168/1594323*a^13 - 24389944487953543819264/1594323*a^12 - 20630874487615363858432/1594323*a^11 + 169658469283649473748992/1594323*a^10 - 281777425087881053126656/1594323*a^9 - 53666496546638072344576/4782969*a^8 + 282373588741828800118784/531441*a^7 - 519263880124428014829568/531441*a^6 + 149001173321799837581312/177147*a^5 + 4002606210903060877312/19683*a^4 - 17180979982242340225024/19683*a^3 + 6904088742004395253760/6561*a^2 - 33810312822584295424/81*a - 100889149757201182720/729)*x^8 + (21912515903488/177147*a^29 - 335842845786112/177147*a^28 + 207467268800512/59049*a^27 + 5464743990788096/59049*a^26 - 313685868858966016/531441*a^25 - 14997767843086336/59049*a^24 + 7047474867814793216/531441*a^23 - 15186798806141763584/531441*a^22 - 675742564481129119744/4782969*a^21 + 353142342157002997760/531441*a^20 + 239034553415223738368/1594323*a^19 - 32840525409188323262464/4782969*a^18 + 86615693218893852704768/4782969*a^17 - 39747298807198445338624/4782969*a^16 - 588243873314840394072064/4782969*a^15 + 8052515808117042728402944/14348907*a^14 - 9518645711183577518047232/14348907*a^13 - 32487051946081989611880448/14348907*a^12 + 41039572971719826811912192/4782969*a^11 - 108356883713004060452061184/14348907*a^10 - 6306870510703769170979454976/387420489*a^9 + 800483187338344835888840704/14348907*a^8 - 295075660913448067497721856/4782969*a^7 - 100449385752444493237846016/4782969*a^6 + 70243858393503669717434368/531441*a^5 - 27719995284744210707775488/177147*a^4 + 12145100247215662418886656/177147*a^3 + 867897583892811740348416/19683*a^2 - 161384364192470312026112/6561*a + 198740628296890980106240/19683)*x^7 + (-61311867158528/531441*a^30 - 127886192323592192/1594323*a^29 + 2046787878111936512/1594323*a^28 - 3834333638023970816/531441*a^27 - 1576292699201339392/14348907*a^26 + 827160771136929660928/4782969*a^25 - 8355357510362891026432/14348907*a^24 - 6593733189420066013184/14348907*a^23 + 165116501713894704676864/43046721*a^22 + 101312885176886141911040/14348907*a^21 - 17693020460541660889088/4782969*a^20 - 10931055314000234065952768/43046721*a^19 + 20073715346629778977325056/43046721*a^18 + 82216077289719530027745280/43046721*a^17 - 377757822477817811469074432/43046721*a^16 + 1307896296363301513430302720/129140163*a^15 + 33184904312178910303521603584/1162261467*a^14 - 59319360072374135891607683072/387420489*a^13 + 315910240462185187898156908544/1162261467*a^12 + 75471164558907799368542191616/387420489*a^11 - 6621696213420293382214526173184/3486784401*a^10 + 3681678997713981645505391755264/1162261467*a^9 + 2368206579532411308218515456/4782969*a^8 - 396368508091236259020056559616/43046721*a^7 + 195169021842333088095071633408/14348907*a^6 - 435157911118564187736899584/59049*a^5 - 9332483368518023217589256192/1594323*a^4 + 4911440097710038497366114304/531441*a^3 - 125886413438043163647279104/19683*a^2 + 380734324864397200968384512/177147*a + 69260594106296694591193088/59049)*x^6 + (-1134687499386355712/14348907*a^31 + 7869694208154533888/4782969*a^30 + 107107458921789390848/14348907*a^29 - 443670936514237300736/1594323*a^28 + 81905315669458206851072/43046721*a^27 - 7629914970515711197184/4782969*a^26 - 1721251693550791806681088/43046721*a^25 + 7280609726817385597370368/43046721*a^24 + 6838185432733112531419136/129140163*a^23 - 25593085639880798717870080/14348907*a^22 + 54421594016783494618808320/14348907*a^21 - 18060432718371258634338304/129140163*a^20 - 10934422805752602893244956672/387420489*a^19 + 8044962139041300978417532928/43046721*a^18 - 157500633236514651570020810752/387420489*a^17 - 2826838654286419643867315830784/3486784401*a^16 + 18591469329447532666171695300608/3486784401*a^15 - 29115817499677266939559989477376/3486784401*a^14 - 26431002537804687330853102026752/3486784401*a^13 + 219840107811432689934325526822912/3486784401*a^12 - 1288608727164749739862248204009472/10460353203*a^11 + 26495920582017703701864723251200/1162261467*a^10 + 427726971790222344012608074416128/1162261467*a^9 - 100270900116820239174647762911232/129140163*a^8 + 3027851128108611861512408006656/4782969*a^7 + 4796262080605024630920328511488/14348907*a^6 - 5501660914524985977488256532480/4782969*a^5 + 526987655654048622126867415040/531441*a^4 - 80224877697294165138517000192/531441*a^3 - 293838888333334445461776367616/531441*a^2 + 15309522826588510809925615616/59049*a + 790102001665504501206876160/59049)*x^5 + (-59675354979660464128/129140163*a^32 + 8392462883289479249920/129140163*a^31 - 16102488416112701603840/14348907*a^30 + 242783305190897361092608/43046721*a^29 + 6037693697259846775078912/387420489*a^28 - 11109861079027534872444928/43046721*a^27 + 181010624904519111625670656/387420489*a^26 + 1686117136163390591093178368/387420489*a^25 - 169723473275471119793445142528/10460353203*a^24 - 59138265017197153999810199552/1162261467*a^23 + 1182340996514857724482099871744/3486784401*a^22 - 1627349064365500967571939131392/10460353203*a^21 - 32858016363654380108673326252032/10460353203*a^20 + 122449542110186291710957293928448/10460353203*a^19 - 125455313677149951522357265825792/10460353203*a^18 - 2272653440030019567139597328580608/31381059609*a^17 + 10985457960810402027025380400955392/31381059609*a^16 - 12434535353914617293497444329324544/31381059609*a^15 - 13694344100836260817083264290258944/10460353203*a^14 + 154273624718007042323591493211652096/31381059609*a^13 - 1342447466004046394047147968248676352/282429536481*a^12 - 242879901149669764645879497705390080/31381059609*a^11 + 323415563886368405361675603168722944/10460353203*a^10 - 411879938223938893293454825153888256/10460353203*a^9 - 744976897141710290394531814703104/387420489*a^8 + 9179212848063522811904121550929920/129140163*a^7 - 10892070789064803751685394136039424/129140163*a^6 + 206061323106874020269685490057216/14348907*a^5 + 311486365252977830070390441902080/4782969*a^4 - 689225312852807830510582687072256/14348907*a^3 + 3300788082185582789021633871872/1594323*a^2 + 1715059262618941489779014893568/531441*a - 1517015222886558355605264793600/531441)*x^4 + (-1545644772433797840896/387420489*a^33 + 296882692059014862209024/1162261467*a^32 - 23996967362296791217209344/1162261467*a^31 + 120134169875651406092828672/387420489*a^30 - 59229857198482011929410797568/31381059609*a^29 + 22915970041104979558880247808/10460353203*a^28 + 972583697629912609219829301248/31381059609*a^27 - 4102984467050182438682649165824/31381059609*a^26 - 6441589869963142711214952415232/94143178827*a^25 + 14467615846941573463876623663104/31381059609*a^24 + 72087751224799903439454136696832/10460353203*a^23 - 1914255635082954367184128377356288/94143178827*a^22 - 8119143933701495385340787636043776/94143178827*a^21 + 46225102944210751122739595176837120/94143178827*a^20 - 45667925251683219899081176232493056/94143178827*a^19 - 886890129935871739926649660560637952/282429536481*a^18 + 11822309314859088698310593231603105792/847288609443*a^17 - 1307237388874185867069025981384622080/94143178827*a^16 - 52926743497438058964785910560321437696/847288609443*a^15 + 62851274035588035710479954796955566080/282429536481*a^14 - 395976234159878141164829262305615151104/2541865828329*a^13 - 518597469784831134935819048716001607680/847288609443*a^12 + 51150737609736083952676930488325111808/31381059609*a^11 - 92757773091772960486876510226225299456/94143178827*a^10 - 66494981912350549124186580236797739008/31381059609*a^9 + 1703541524167941443327711037796384768/387420489*a^8 - 2467548576468447271040207210709778432/1162261467*a^7 - 1256748634495237916835302875215167488/387420489*a^6 + 66418460626612701896904144905568256/14348907*a^5 - 189273501663173691976888720121921536/129140163*a^4 - 46684957387344157161513475769368576/43046721*a^3 + 3023376979237694056423689369419776/1594323*a^2 - 3557477549540143736194005249032192/4782969*a - 247376116473098197560705117323264/1594323)*x^3 + (-166454052415947459788800/31381059609*a^34 + 19188823162510423164452864/10460353203*a^33 - 1540465673488627361361428480/31381059609*a^32 + 11179533547925989328099999744/3486784401*a^31 - 4039897112329075935000343347200/94143178827*a^30 + 2587173551194691168293781241856/10460353203*a^29 - 26365641225458614144917554855936/94143178827*a^28 - 365900903010658073252974833958912/94143178827*a^27 + 5389205138259976164217137267736576/282429536481*a^26 - 52946377786428109075978173546496/3486784401*a^25 - 1262638270825371818477591642243072/31381059609*a^24 - 61660671436440372032483081729343488/282429536481*a^23 - 15129739235280321042597532242280448/94143178827*a^22 + 2799779461697847380472847003071545344/282429536481*a^21 - 5955071523414683306842379335449444352/282429536481*a^20 - 180244014667233823614499610860881707008/2541865828329*a^19 + 937292473677443777838402038256218669056/2541865828329*a^18 - 1003550323986816748025521074832620388352/2541865828329*a^17 - 4328223694724133587074125790211341287424/2541865828329*a^16 + 16878073576646884889731293537527784275968/2541865828329*a^15 - 27673931252815826404814269819987454590976/7625597484987*a^14 - 2305249228961624879941636826087984988160/94143178827*a^13 + 43827201423752168934655934615633753276416/847288609443*a^12 - 1137307741057514730756694711521400324096/282429536481*a^11 - 3626130467351735141346199123385676464128/31381059609*a^10 + 4771978830111969428054813572685335887872/31381059609*a^9 + 109618485346239956196504354085494849536/3486784401*a^8 - 92655244242969543997904745225349234688/387420489*a^7 + 71110260018097946708601458686353735680/387420489*a^6 + 30030286210364049533940723998800216064/387420489*a^5 - 3349411951937331818827320589702660096/14348907*a^4 + 3417029848905514647365280685189234688/43046721*a^3 + 1298465164165097759357210650665287680/14348907*a^2 - 75457225782945558252227530959355904/1594323*a - 4450060908237950948240988965961728/1594323)*x^2 + (-5965713238587556958830592/282429536481*a^35 + 229679959685620942914977792/282429536481*a^34 - 27645115147614738947220963328/94143178827*a^33 + 337358100785507052243390562304/94143178827*a^32 - 208778415194346715303335423901696/847288609443*a^31 + 93530690783105261502824374599680/31381059609*a^30 - 12788127978094742119038711935008768/847288609443*a^29 + 1570942533313080081785472063373312/847288609443*a^28 + 2353505436782005233844233615626469376/7625597484987*a^27 - 341090627722358444681056930811084800/282429536481*a^26 + 186277424063493995125808974677409792/2541865828329*a^25 + 57023839538624633836741907188113473536/7625597484987*a^24 - 44759153107790860515791330288102014976/7625597484987*a^23 + 204244049913009794488888796976473178112/7625597484987*a^22 - 2424775646241615707763825087813062230016/7625597484987*a^21 - 4495453181999463787150060924745650536448/22876792454961*a^20 + 136976923290565594597729614324368194666496/22876792454961*a^19 - 219710173043648483921360563352382910496768/22876792454961*a^18 - 74632769284427086847622387326059179671552/2541865828329*a^17 + 2664527181032196422681280180338051799580672/22876792454961*a^16 - 12413861110094343872929201564787503368503296/205891132094649*a^15 - 11057087404843606451354407308402954719985664/22876792454961*a^14 + 8459076983832329723266974589798403677356032/7625597484987*a^13 + 1823527433269947763301945743499795791609856/7625597484987*a^12 - 3133588303141455869963253567649403579138048/847288609443*a^11 + 868938371079902761318622609975309680771072/282429536481*a^10 + 1299407758227480575046745654400104307621888/282429536481*a^9 - 93779672275769105169719747512112141828096/10460353203*a^8 - 485637322940528427490334083862906273792/3486784401*a^7 + 117784569865360109400245317260596545060864/10460353203*a^6 - 5765120728019712760459615424021113339904/1162261467*a^5 - 2711204963406603582465063200941584416768/387420489*a^4 + 1689683886335893261411809791690735091712/387420489*a^3 + 76045639252841300430553666269564895232/43046721*a^2 - 17041645053420104791616003785734750208/14348907*a + 5330262081907436477215866162774016/14348907)*x + 9354238358105289311446368256/2541865828329*a^35 + 67818228096263347507986169856/2541865828329*a^34 + 14363432998870671737725898457088/847288609443*a^33 - 1187078571799046003168150609199104/22876792454961*a^32 + 58458077859515735653694967495262208/7625597484987*a^31 - 1915091516583514705569760289811857408/22876792454961*a^30 + 7876984521260769249397111193436422144/22876792454961*a^29 + 38327365699916540376052799698337005568/68630377364883*a^28 - 218496127338386698302177467373115670528/22876792454961*a^27 + 64206882072088658713536004357170921472/2541865828329*a^26 + 3107872875121098809684880973822712348672/68630377364883*a^25 - 20939587137920073141181200848201885679616/68630377364883*a^24 + 10009452647578704546001722142784032342016/68630377364883*a^23 + 39672757194839528114163197912300770033664/68630377364883*a^22 + 231681553368161042868432018401694480072704/205891132094649*a^21 + 11646107855501002763783955756303869429153792/617673396283947*a^20 - 22473754930764664961865086002505797347573760/205891132094649*a^19 - 51184485555113998040167691728375914969432064/617673396283947*a^18 + 28213226976386205075871816133848814130823168/22876792454961*a^17 - 1826774739377011867702782470931885430824501248/1853020188851841*a^16 - 3793007689611397592345828155029206825047162880/617673396283947*a^15 + 275099669328720044135973129488507165292363776/22876792454961*a^14 + 766928732802556990970570751626612372578238464/68630377364883*a^13 - 1181644990543355248242073685363397719446519808/22876792454961*a^12 + 9673569488354039533613850853311853455474688/847288609443*a^11 + 302822979007220265964339449372409253463064576/2541865828329*a^10 - 71193549245022574042497403175002643741278208/847288609443*a^9 - 1720897131016288641671213108974298561773568/10460353203*a^8 + 14399949502464158322984051228015803286683648/94143178827*a^7 + 4317413452761838109144347300701387685363712/31381059609*a^6 - 160143327923639802529902073488449290108928/1162261467*a^5 - 224499143095305377947535450615463414857728/3486784401*a^4 + 72820465237909105754013832620662344122368/1162261467*a^3 + 537397222168186541134838564508183560192/43046721*a^2 - 1468217805134513182190959591176099856384/129140163*a + 16779727705272923966980039574665822208/43046721;
p28 := p28a^2*p28b;
q28 := (x^3 + (-87808/27*a^2 - 87808/9)*x + -9834496/729*a^3 + 9834496/27*a^2 + 9834496/81*a - 9834496/27)^7;

/*
Section C:
Polynomial r appearing in the proof of Theorem 4.2.
*/

r := Y^63 + 30*Y^62 + 27*Y^61 + 30*Y^60 + 19*Y^59 + 18*Y^58 + 4*Y^57 + 4*t*Y^56 + (16*t + 27)*Y^55 + (18*t + 20)*Y^54 + (12*t + 28)*Y^53 + (30*t + 29)*Y^52 + (17*t + 4)*Y^51 + (23*t + 19)*Y^50 + (30*t^2 + 3*t + 4)*Y^49 + (28*t^2 + 26*t + 2)*Y^48 + (10*t^2 + 30*t + 16)*Y^47 + (18*t^2 + 7*t + 4)*Y^46 + (19*t^2 + 25*t + 21)*Y^45 + (4*t^2 + 21*t + 8)*Y^44 + (28*t^2 + 30*t + 17)*Y^43 + (15*t^3 + 20*t^2 + 13*t)*Y^42 + (10*t^3 + 17*t^2 + 22*t + 16)*Y^41 + (27*t^3 + 2*t^2 + 18*t + 9)*Y^40 + (13*t^3 + 7*t^2 + 18*t + 19)*Y^39 + (30*t^3 + 10*t^2 + 7*t + 10)*Y^38 + (22*t^3 + 17*t^2 + 3*t + 1)*Y^37 + (18*t^3 + 3*t^2 + 26*t + 14)*Y^36 + (16*t^4 + 19*t^3 + 3*t^2 + 20*t + 5)*Y^35 + (22*t^4 + 20*t^3 + 23*t^2 + 10*t + 15)*Y^34 + (28*t^4 + 9*t^3 + 28*t^2 + 10*t + 11)*Y^33 + (15*t^4 + 2*t^3 + 10*t^2 + 15*t)*Y^32 + (12*t^4 + 10*t^3 + 13*t^2 + 19*t + 15)*Y^31 + (6*t^4 + 22*t^3 + 23*t^2 + 18*t + 29)*Y^30 + (8*t^4 + 8*t^3 + 2*t^2 + 18*t + 11)*Y^29 + (30*t^5 + 26*t^3 + 9*t^2 + 13*t + 18)*Y^28 + (12*t^5 + 20*t^4 + 21*t^3 + 23*t^2 + 28*t + 20)*Y^27 + (17*t^5 + 20*t^4 + 23*t^3 + 14*t^2 + 16*t + 4)*Y^26 + (3*t^4 + 19*t^3 + 4*t^2 + 14*t + 11)*Y^25 + (15*t^5 + 14*t^4 + 27*t^3 + 28*t^2 + 22*t + 3)*Y^24 + (10*t^5 + 16*t^4 + 19*t^3 + 20*t^2 + 15*t + 12)*Y^23 + (22*t^5 + 7*t^4 + 24*t^3 + 3*t^2 + 6*t + 7)*Y^22 + (16*t^6 + 29*t^5 + 10*t^4 + 14*t^3 + 25*t^2 + 15*t + 29)*Y^21 + (13*t^6 + 20*t^5 + 3*t^4 + 28*t^3 + 2*t^2 + 14*t + 28)*Y^20 + (5*t^6 + 16*t^5 + 17*t^4 + 30*t^3 + 9*t^2 + 28*t + 5)*Y^19 + (23*t^6 + 25*t^5 + 28*t^4 + 9*t^3 + 13*t^2 + 28*t + 24)*Y^18 + (25*t^6 + 29*t^5 + 5*t^4 + 13*t^3 + 7*t^2 + 12*t + 27)*Y^17 + (10*t^6 + 17*t^5 + 8*t^4 + 8*t^3 + 21*t^2 + 21*t + 20)*Y^16 + (9*t^6 + t^5 + 13*t^4 + 18*t^3 + 17*t^2 + 21*t + 2)*Y^15 + (29*t^7 + 8*t^6 + 10*t^5 + 22*t^4 + 21*t^3 + 24*t^2 + 27*t + 21)*Y^14 + (28*t^7 + 21*t^6 + 25*t^5 + 29*t^4 + 12*t^3 + t^2 + 18*t + 18)*Y^13 + (3*t^7 + 7*t^6 + 22*t^5 + 22*t^4 + 30*t^3 + 9*t^2 + 13*t + 29)*Y^12 + (21*t^7 + 5*t^6 + 2*t^5 + 19*t^4 + 3*t^3 + 21*t^2 + 16*t + 10)*Y^11 + (7*t^7 + 11*t^6 + 30*t^5 + t^4 + 15*t^3 + 14*t^2 + 26*t + 3)*Y^10 + (4*t^7 + 25*t^6 + 12*t^5 + 7*t^4 + 5*t^3 + 4*t^2 + 16*t + 15)*Y^9 + (13*t^7 + 21*t^5 + 21*t^4 + 19*t^3 + 15*t^2 + 2*t + 18)*Y^8 + (11*t^8 + 21*t^7 + 14*t^6 + 30*t^5 + 15*t^4 + t^3 + 17*t^2 + t + 20)*Y^7 + (11*t^8 + 29*t^7 + 3*t^6 + 4*t^5 + 19*t^4 + 15*t^3 + 2*t^2 + 18*t + 23)*Y^6 + (22*t^8 + 11*t^5 + t^4 + 7*t^3 + 27*t^2 + 26*t + 6)*Y^5 + (23*t^8 + 14*t^7 + 30*t^6 + 11*t^5 + 21*t^4 + 23*t^3 + 5*t^2 + 19*t + 26)*Y^4 + (18*t^8 + 8*t^7 + 10*t^6 + t^5 + 29*t^4 + 29*t^3 + 28*t^2 + 2*t + 21)*Y^3 + (4*t^8 + t^7 + 2*t^6 + 20*t^5 + 5*t^4 + 17*t^3 + 15*t^2 + 20*t + 15)*Y^2 + (21*t^8 + 13*t^7 + 28*t^6 + 17*t^5 + 27*t^4 + 14*t^3 + 18*t^2 + 3*t + 17)*Y + 27*t^9 + 5*t^8 + 27*t^7 + 26*t^6 + 19*t^5 + 25*t^4 + 9*t^3 + 21*t^2 + 4*t + 14;

/*
Section D:
p54/q54 is the computed Belyi map of degree 54, ramified over 0,1,infinity.
p27 - t*q27 has Galois group PSp(4,3).2 of degree 27 over Q(a,t), see Theorem 5.1.
*/

p54 := T^2 * (T^2 - 3/2)^2 * (T^2 + 3/2)^8 * (T^4 - 9*T^2 + 9/4)^8;
q54 := 2^3*3^6 * (T^4 - 3*T^2 - 3/4)^12;

p27 := (2*x^6 - 10*a*x^4 + 10*a*x^3 - 10*a^2*x^2 + 2*a^2*x + 2*a^3 - a^2)^4*(4*x^3 - 4*a*x + a);
q27 := (3*x^4 - 6*a*x^2 + 3*a*x - a^2)^6;

/*
Section E:
p72/q72 is the computed Belyi map of degree 72, ramified over 0,1,infinity.
p36 - t*q36 has Galois group PSp(6,2) of degree 36 over Q(a,t), see Theorem 5.2.
*/

p72 := (T^12 + 8*T^11 - 10*T^10 - 40*T^9 - 69*T^8 - 96*T^7 - 84*T^6 - 48*T^5 - 21*T^4 - 40*T^3 - 26*T^2 - 8*T + 1 )^6;
q72 := -2^4 * 3^8 * (T^3 + 3*T + 2)^8 * (T^4 + 4/3*T^3 - 1/3)^8 * (T^6 + 3/2*T^4 + 1/2)^2;

p36 := (x^12 + x^11 + (144*a + 1/8)*x^10 + 40*a*x^9 + (-1728*a^2 + 21/4*a)*x^8 + (-576*a^2 + 3/8*a)*x^7 - 84*a^2*x^6 - 6*a^2*x^5 + (144*a^3 - 3/64*a^2)*x^4 + 40*a^3*x^3 + 13/4*a^3*x^2 + 1/8*a^3*x + a^4)^3;
q36 := (x^6 - 12*a*x^4 + 1/2*a^2)*(x^3 - 24*a*x - 2*a)^4*(x^4 + 1/6*x^3 + 1/24*a)^4;

/*
Section F:
(p36r/q36r)^3 yields a degree 108 Belyi function ramified over 0,1,infinity.
p36r/q36r is a real approximation for a 5-branch point cover of degree 36 with monodromy group PSp(6,2), ramified over infinity, 0 and the third roots of unity.
*/

p36r := 0.149091151202434587570643043637594971718033485220063236640431797336419578512281585974452895960402937047199012039102324415069489373093367562996520440120430516410605103838169454959552375482525363688733890076856969815833773188371134901985651485672055664944102958195804191557313315812126667526641829643194*X^36 - 0.556981805374746833287977642339619885458457008783835453203192378061283677924348964930335394752270622059463118183875295495239096825101345892198474621464172635530018724740471940693925486473285329973144397417788040728373293081283283091061361468695877102879984614640583124023459436105918055583379569003048*X^35 + 0.868011587682488075656932177514276141160586727024692221648660079443934218740580708702321937645502496287270811483745550687249381840407574906111561096835811618837173461680023908521187070930650411074493444744140241440993614522909071877162313137624114573710464504758272068135193952532547989939167688119758*X^34 - 0.747958967595065934356963436977280317491819047147821652589239772490394511128488571830212940751820513174695769353342293587820997413332354397682427133607050723950346019367297465937143138107638928419853484431693661965107357723458537477098806527260609691278488477121075280685463774916593689823417258956036*X^33 + 0.405757247168936276071453684243121443640211432175369716879269612327229645216757531953717798383165739643732004101479068967793441946528076585811682745919362173479522349596502450903293262297896865554480122100192620093122584090654728209680202072323028147574378485946118042245905166319875153933650954806986*X^32 - 0.154579732703846252305068321488820505476857425392019682845690354392996248522004059692056258082527452257574562170713887763853446158297824582519529804626562086684638052425597126352091605710924669440977769391267635627409627253957392147327688281624884017695343708263580444107722705549636888197150849965350*X^31 + 0.0477913052699939104506993744331231938307366096094502914243497699830513087948506672733377447364826674066208879483896374050661202507929105690816784900816309193287942856665903065218505140174189894622808128420989404343789871511089441540382136550856437537127033541983869284797829506586970164816418842284898*X^30 - 0.0146182443303648423289379241639836349941535617925847724574629671416016479422400501206634602665443302848340199951202662115858951664595151899983001776037527752892112944702906058549898332911304007358533269975144316460110807315885651784753350529407410883831224129563840532922748039319706902097548173228949*X^29 + 0.00473530202002822224307401255217784175081532800469462805549264534203322823669434884482584563619500140941544231799210395042398138649224233436217874813326430992533035241464948885139457049710028849336665691306533266124098090704829216365658289802704359439149145536223746670298127525260412002590764952513390*X^28 - 0.00143517002059011297601019736308082708905330996846161807742214317954623700409473769817246085257825592038329768489343197872773864355060421832498948014640137638861920387727668680352470430778702854049972382887439891044972748302942268563622475184447601006531810285005038992115843516076462946681008211935735*X^27 + 0.000374751765946429248588982332944131815862114918249880209678345567804790232403856172164130455933172096382451608288124589533457710983241811354544635628762858038860166123578372895703443730133583453421315093630243598544552591351507837418837450391638993303053943903506261977781074149632772804255443355421827*X^26 - 8.85368241557546919654675171298602437388866228446873685348521749742286824170279910232775903827738253926015223474610650249376428607420145154276310403884210145537331438734692147858957039538897443951093766487028539171139288691915844219233093007446467900940309118681979482488689439714211235193444473636685E-5*X^25 + 2.09262414846783382779634668780449958788374515366904380174012359692316429628512697603026129482072881807621290325675730056653177456826220459515280222639602025345279857244468250561996620704211183354061124804441314393270775652198284199972276273391711991911884687610939865342839073487135844501863208591557E-5*X^24 - 4.99779094574381328092076212611890016385503407195769030103697710591975739505696411842274214397048617608942972539447652907326173106637040725100314032188829300297960853199632306855485913777969922271925205229787422818353811281312566631788285896994332574677489521593077439801934002821584636663647999195197E-6*X^23 + 1.11644749594710565108520114069121467615772374199577206286455573844808012859417916445475422698720691694604931331719669107205284134116805969066894751726835349409357788006361361032822419239400671813602295430762094396409559326394545687629970670640973603396566128359271984511547123394067340516749246565675E-6*X^22 - 2.24427475658967113840925516325599458966296080297297107242485920769887106087869818328137645608302474147652252981471000982042180971434433743703864967451864535332330746934950157071444626981858344801279482290184071166655816101377751764433585649128323741057570868474286645375241478563366933742701280958077E-7*X^21 + 4.19752036830386746478534307884526520879605096816200430650303295433862018768249300385590610465939947399204318267695651437495613809660469272562152949252093358798270141715249787233310122738950192233808719753723453047568270018655668404485962393141764486831222704476751653169645610012034424630486435413462E-8*X^20 - 7.67068523458570597180314626641947718965594494131691735829705083568707520801830331239632848554648239980695061239396736098977222442871259202293602714491773917621885642749641938077982127625477571013640046902978224290383729089000181759622017976810451955296870876344806472730959821559047165842557640706407E-9*X^19 + 1.36803678774551763739814480201046787922522144466496318383235678201790665475262908657901057130909822167588131591671314522462329334320168892277515792704804431256300417487728837193804471217303823397089226827095083606264079490915674018277231666285426495183932384939743764142055769111838655211431101812052E-9*X^18 - 2.27927831917363112199262277667459178394735296044928262954982000454724806600492112047433499449458223643034991589291208451626582606720206987761939547135969154716449219381626878915044760956945152732000159288145499412202161988994582915761203980489087700714453837834054118266250535636704646747094781300474E-10*X^17 + 3.41452257395499383294926356266834768769522821478493756241172263137781419810429114133119542418686283672155318823999067497977456227596547029542051550730630202915404809126628608034181042281446759857300718700592351419939851397437332367920873586226361862728624698780331833587840354411020845790545186882891E-11*X^16 - 4.51768976369131397132678616399897912065017262056345262375893708378450693126094045692914312918001826518361557589873238446792096926310514329267490639484054396911155089966576750674470931569015663774249438831606874389304541660731618245956149232722176238934531755484355959896391009630545049408215566145568E-12*X^15 + 5.23728136251449465265641296560726791295015048375579226903300717885812052023679834214943717062067268022708950877837317752470672349235075860168032267703673199101886039869776757882491004206722507945669315637211086775312091939529428633931890259493373604154445061608658385132395352417117617249383147528419E-13*X^14 - 5.28491341638935571908600783220732468267996181018707446113532223549183264172707258460553211141959887420791632901773108577350194722392973312242690697730705041031061311762056425720304392245389255197745454707457612593564310840902402461650032217855380899372042773041178137841628755386204239516071400599354E-14*X^13 + 4.60913843205230571445553632460952470288651125012683375418065579083581067184977993168455908420174277713163927899614571391331638411788939515332059592557585771903829736671350235861679305693156694877501406154802594578351635753583507316108311031301421646760328670362424509673530077896237088049015814875981E-15*X^12 - 3.44004709084530381103544986523827571539596967615819419527159433257182931338246009041410073442529293693454059431230355813167589671991014089766282255322248540820736776204148524805598647538424013757679540347977113893056941093614642034326561810144449676360142599793178648243031974282976588942973510234893E-16*X^11 + 2.15177082299914027192387302524319756841750275539855626443749033836174476994849848725390432918735878946861680643073735409840934698884029791028111998084788456878807825934159104193792949293604236817254005646627388717702703864365281343161340856091404199132755028259231222711263024756921456531676775245677E-17*X^10 - 1.07602024843136941179325783639619845837070286937002869826302183770978632471016584051685468894074833772923287717981751319283868401013077645565773874462431772518758104420570100873157567166621313527531100381316938953058457794879745352233867563719045803781786498669170265438170315769165224784040584017032E-18*X^9 + 3.83958831407133753631247519808147510726748085080407244642531527464299225478787308314501569315872907230964892039520560306394265945715060650554051401429654829501636894471932972966890069731416830071034301061206456844546407108378687945360404771016003497491875986998991937602699444053370121171210272467455E-20*X^8 - 5.76974714836540250545737884899281290469279715243192495595691119842900795859660306935129064224966635106779077621719733691448610554237957737730594227507117805239276971107278933500498736923380044102207060916650358534895353671312454116109655940160270230666169940587323086752039719266661979802803482613149E-22*X^7 - 3.65962519352348672787537861555921012685151350932523050940638713299520974836826339198768231155975101871322077683038233804423330239961356124064318941891694368261447603456812779257777629400941941679389544751701944151065532175728833963484086059931206767112311858856101011689922363314415342370893938848944E-23*X^6 + 3.27358549468712221450021569142933982525462955833058990664308472889941041171365992193294707253959664773782658231948181937985965451208493038329990347578810599420259268726399493057268832783681864442640261569041494244064179418887097127271836489408035817767088126839045097542511865638268546299736146456514E-24*X^5 - 1.01180440707633123485914598258238951104576156978406157261134843246407971574026675579955921562150093223821139047113446483926859908214678738097795773911181183788961694435952646925168055151560973340495352366854386494752242135253028253080865591313077107590075572153985069055199149584620695072043877155670E-25*X^4 - 9.06466170360328456058252585136554516148198330440967019619204636836269065746912091027648120941817328233222796407330689705921117043979829372967217236028502866000210268505720759775302593501386668597839987710772550106741865505354507054582720580185761194216003304294641893500085254057544240396144486822595E-28*X^3 + 1.30234410926516118563807154773083515028428866624236668443011667769316450558888163059426183574714767364562928826255624575439575538841337606923133663826436395132539258566871244331363576320956838545249138928537531040106544018188330192962985660929717316691292377535091323723586905281559784285919780373074E-28*X^2 - 9.49386208775379990168999970690332879055203539856893569341577635204372519089685434013385726817311867212898205163637635409779319294764187690537822637398166423748420048990126212833278416683932268170715910295735478241987447058098576588648593974146443486813622985329410705118769483336191619299034616632954E-31*X - 5.56037054627762092132629160432957014829502280828910929384810454300487508288223994388939822648075165388159010996591818830193316138306607455963477424361248138332176616287178985772865632795986599830609287049134940105421165951073808528372197939719392726916222670146494162633181522216185395469760794780205E-32;
q36r := X^36 - 1.19606349881387913556359482573144402840252767047717498257983040359719887458917194242131758028409233357044389487265891621143135245141828688919897589573160226690698058446258415030193498093299652632430376195211449359244386381273987337873096779955647198521513421601985227983375723681280894204676348946792*X^35 + 0.511694451538244433124133722478613044955003161014068369932866539075819208042669101396601746449159536288540786588290681415186993405066738358557118470025093927305625205013097717149579867986217380827383970068633637105468523330828273237693878249293828659180079780834527370970015642348950019309324072756017*X^34 + 0.00548438111204211113079099970170278156968136918125343319506265179687165614237083869347142259480236853325048867614018310115549587070836468989626882636883161118837981850087983259896365587371106545253244336653320118199790515241625507739752645481695484548593222050507439631022960148364587360337990135026288*X^33 - 0.111452210444722837326642402942594843372747925684820821500086182072471715773884036320611423994260515214954001301013436931446832516162371212061057811920764389869525629141731920683149925978751141706204393624176726214979534923746445884012132217344515433752202931447083481150154944672233202105303511371496*X^32 + 0.0627182846185989536014917808314170763439357914710205943058994737568343777848726088882069710771617463657279788833730411012677822176233563260539558084226194204163294019162373359821633423448181723095968606388475225467990483637229019148266107263921649200810969879911260328533093712558704614573598865405196*X^31 - 0.0196980496980688441577519132079514784942293924737590306793930264960238544508310949818197470370413561203379315933896638996832470129632741072722493920519828684508294450925324890317266773925903212997493570758757069670953041054375053282529838243088152040893472920540489578160401792279168291488176998262996*X^30 + 0.00328147005168178123140546387211971047021323028570472424649435734665138356965821293496205928358407035037238303683817663573438638295944698969961976347499164439960161931399845840074240817790823195962618666128134179019914648870943638785269755534582489186803588186323621776887741979926474506554140289443116*X^29 + 0.000415615746053879492625443900904366690797896569619890911166503248676020808160967368316701643416772260503202359191296405984878693175904182436620948088884507019436156294340067697919750722348492333844984177810341847043555025609286567009996762655658403211328098129354512178225088004672459379822975382548376*X^28 - 0.000579663728603672457646968226533229379985704455769476346275600729809078203437004163218866826740887821365284365473777216935867847941130762624199745160309434803859689655281639789568263540544654620450246929159647576995503274289263547122824510705898299772785855480606182610381060252467843205233309884889998*X^27 + 0.000276446834272189306863399672542094771921657823790836890166820252609720465176251012415297065557369193654045065107004189637077208260398093477871176940969215828449643719188550867163267446536158922130008825929448340124698171099590475580196088067956212404446858709278386357577442651741188081035209041721815*X^26 - 9.72502769742386807313382062197307911951772474145511536980740745229508153094439680101141475636755888355761888713191071675744866646952854632089946511121766785536364571539784970717187923206271547041870624127225108998636505908842344053991289063979598281350682038762299849352001139183850163309413371812027E-5*X^25 + 2.88408486652015426897802542202788440304464929013459751440804208426073387885249801820149938444404627767418928063574753900765739344176457400798423046199580924286776682450009414473519457229199223597971407253010305061492328406307704447163273150537738353124075652903914281422394864314481526067425269638527E-5*X^24 - 7.50606535590551522411286975283990230697714054643474352863175256090218610435322599179071425664380411578085152398993349766185088066731844004468282343131872070777038899631622377164628548547369154924381462143218371106623972732045294271843632033875958436951947620089880687657512502046011773255590841410189E-6*X^23 + 1.72539724210598714067451833162271151083101838650078663465823535401271625078770102105123138896401222388831083698126476029580801707748913167471459037599322480698508133029352879428838496407113781814209897360488948003396377322012438717358165558634824912228129892245675863217794014758760688591125568970908E-6*X^22 - 3.49214713944002421574744286435995349227058493683187714218521703646576452069143945649688008351890470884919079061410784017534033971285763295861409322320997492394731976768706601946168375383241408634651610063408820955196893467961925978193858161618037312387460611250183983760242271310941454067745819474266E-7*X^21 + 6.17332783178371857944240266984512214383271229154536822876060544359272351868294186955745335456831366484047346400079468648810053741466723550862113362028476480303412371721046258708928066805798702151031234556248611324854194485737601103064916102376367497636329690146370513436845948720992727607096700214259E-8*X^20 - 9.37052488952342132805485078041464657348897828688113660204651956913397141957326198466237907320165530757199001483548832867680163519108081174555807925474655105186763553108170908090251126482925311754301340586199963700152355002618203832271153680932620647110217509020735120878347694714369508300490563787173E-9*X^19 + 1.19151882477353117354228526900113765478443391565034370340140571911729472934249407537698041924235065557648441942396949668907443508817401216787998428856704516621106667983921014100762778649217676423432649073108728393671678730198321483181318987914567384452712455942839800115685520534990559999899990450898E-9*X^18 - 1.23807413244713985793218996484564929317426204221415090634742299112310898205516548439540832341984719707126023185518676514396598484004456868723390200345945219307576529850385788886961146896229279380369893268473561257483590937261340955523669524047584680402732032834416102658084665164288734645098372654765E-10*X^17 + 1.02156582732198341394076599033517392851554805322397077865734758025822539889995310609831239928855317126299453477788935336547471665668758122335577089265870078181059148658713130106749731870996484475271538451908099634121766173253895283423273174569229509529590966387543071301654001508215700303640113956959E-11*X^16 - 5.80928684125044771072362581290294243877377923338867261668809250275603622231120030773216949970286919453476447896994780993733222879930380249166794351565132778053159465990263932129300858346204169708582289566394792256523429853216863151503037910449334758688980680207936644331455007806609104932950823805978E-13*X^15 - 8.47046938304391565062325845969734485300784301106250549261960229737370885075304434855151278808970028643980078317671742955976200489389609148445853681695483491262053235013369560140891867444931821213972628167553445045339465234440055919051906599962278795277135037676356563253799728500074119322561288905431E-15*X^14 + 9.59580444782097871233474232047211560298596256964082531834532973125246851010202681069394303040480018799115221001390640871278526893944351350100099869559846529914030207818714643706739204120758534293386544795861853987474703813614188954270410978254705862992015280893795373142710734740806304288232329191013E-15*X^13 - 1.68636641580721117755503184779236196132647411478517776311705964131285692983485497015381262244946648563770389217242701595677707650283911685529609519214177119155626511542426422731034356061913109584777006445072931906403403388332109091568725686798226662298765325757048182121425095565527814036044716466542E-15*X^12 + 1.65005056213771534571289722148416953014283397481663692565919916755754602566311924314205061292699526236684888486240538007836777000609627497780043588279776041501868463371870489630288579925238122496644615933017946130124300692066617000526375093100496899799242084395545360155927300884851135210372506457446E-16*X^11 - 7.45850127288860449900704114165284408871455027908451894186601556112581457653854061784045232020372252943519498433217782660786941186720433433307702758687414212576547540970066411341861860178990605870995074114808125205972420634863504508837568726492284565766043737190580737555700286671467436934889947138290E-18*X^10 - 2.76569346462776605288252539858156127620756538960112066236176098988542406921772249163758625381321516383481983541565646560686197845196547465982048359879366085256723353878060939538548113491627757389740049365684584623308192801130396759112842157838499420752487774368074803363964532872872464370806206820874E-19*X^9 + 6.49646482782997577307207613837654187022381408746316204117048977441960341275782174024497869534686504324241322386174618995551809891740090616476198086114647171334006771577834954105752531763077606047633186339756499700352563948845788508950800789647985464924224675657212576348355347652492326220713991459676E-20*X^8 - 4.22669717013766775326763270164005797351376672305541259085245975529434056836242494406051239920121876382226313670636456363724453842714936590032855650876908230849348004879995752085127154515954370394962783390476104815979704362247694353888158027754337217779618609996655292649991651519907398047005815966771E-21*X^7 + 1.23099675983777906983347633202765740375870320669570433736806276669440618310510819908080365927569797646069592815698125677259321341053020062720306244099913872205104156931188077379945130949152149341110886455073458157564728038656058878221660135353090487396613864928652533118463805421449094920308250026306E-22*X^6 - 1.11719971505846220909078797166897909223839214002320751646184536286029612682653802423637026384229628734733886258395692026586392247318802209239757701061027370923718243479890063439642362884039960250325369963623916723985137607804105991906922016280927123898313959328134142218202511004440212077279092259588E-24*X^5 + 5.72794720839777384698053462542428710519459253133912735958617824749951042041264436516084673365809581508746648560960800957515594809754316351173359547941744085689769875494110154022767487365291500510723589484001021891570049226943221265903851615988493523522811389291105534688424575548809759075410800166226E-26*X^4 - 6.72248557823416205007553279499997770892136047826279724159823970565232396185225610244550407214806807261002650459980697202032207103134089160490705438141592607972883387631028545219777023900242556608691957961018767191577790284265832363938289756229815911756153987354062290278094490244633150454753693410075E-27*X^3 + 2.14924260637921078007782751907930996734037409810139517905878151471204596960560309046477946432771373807765820389923465960391207409007707944008876191019825466651886819656541616227367534292697160304615462458313177585803513318018995892768881849017846687618241388199247626588009046843149870345009530014005E-28*X^2 - 1.86888238128992434138795413759094244720757849906760077654527064359264395094220924427923442630126824695385458027213389079090811533327505190774906572010306092387048825787949951369983803347573697430760364410453097839761604009482492637273345506138205803449935047976377735906751876988826653789025859421408E-30*X + 4.86011228564960390758596585071522338865538502507706285543277803776681142152832415062726312135425008424111885218214061169662724049904738206753244680960020501581915525227551941235111777057990836268002937661000407632808652759113043914437194557521493128545145642400708382206787945416381786060702695932418E-33;


